Conformal Tracking for all-silicon trackers at future electron-positron colliders

Conformal tracking is an innovative and comprehensive pattern recognition technique using a cellular automaton-based track finding performed in a conformally-mapped space. It is particularly well-suited for light-weight silicon systems with high position resolution, such as the next generation of tracking detectors designed for future electron-positron colliders. The algorithm has been developed and validated with simulated data of the CLICdet tracker. It has demonstrated not only excellent performance in terms of tracking efficiency, fake rate and track parameters resolution but also robustness against the high beam-induced background levels. Thanks to its geometry-agnostic nature and its modularity, the algorithm is very flexible and can easily be adapted to other detector designs and experimental environments at future $e^+e^-$ colliders.

==> build.sh <==
#!/bin/bash

##
# Utility script for compiling latex files
# Christian Grefe (christian.grefe@cern.ch)
##

# treat command line options
for arg in $@; do
    if [ $arg = "-h" ] || [ $arg = "--help" ]; then
	echo "Usage:"
	echo "    build.sh [-h] [file1.tex] [file2.tex] [...]"
	echo "Options:"
	echo "  -h  --help    Shows this help"
	echo "If no file name is provided builds all available tex files."
	return
    elif [ -z $arg ]; then
	texFiles="$texFiles $arg"
    fi
done

if [ -z $texFiles ]; then
    texFiles=`ls *.tex`
fi

# set the latex compiler
latexCompiler=pdflatex
bibCompiler=biber
bibFlags=--output-safechars

# check if latex compilers are available
if ! hash $latexCompiler 2>/dev/null; then
    echo "ERROR: can not execute \"$latexCompiler\" check your environment setup!"
    return
fi
if ! hash $bibCompiler 2>/dev/null; then
    echo "ERROR: can not execute \"$bibCompiler\" check your environment setup!"
    return
fi

# compile all tex files
for texFile in $texFiles; do
    if [ -f $texFile ]; then
	$latexCompiler $texFile
	$bibCompiler $bibFlags ${texFile%%.tex}
	$latexCompiler $texFile
    else
	echo "ERROR: \"$texFile\" does not exist!"
    fi
done
